Redditors in Recovery: Text Mining Reddit to Investigate Transitions into Drug Addiction

Increasing rates of opioid drug abuse and heightened prevalence of online support communities underscore the necessity of employing data mining techniques to better understand drug addiction using these rapidly developing online resources. In this work, we obtain data from Reddit, an online collection of forums, to gather insight into drug use/misuse using text data from users themselves. Specifically, using user posts, we trained 1) a binary classifier which predicts transitions from casual drug discussion forums to drug recovery forums and 2) a Cox regression model that outputs likelihoods of such transitions. In doing so, we found that utterances of select drugs and certain linguistic features contained in one's posts can help predict these transitions. Using unfiltered drug-related posts, our research delineates drugs that are associated with higher rates of transitions from recreational drug discussion to support/recovery discussion, offers insight into modern drug culture, and provides tools with potential applications in combating the opioid crisis.

==> LARGE bf_Redditors in Recovery_ Text Mining Reddit to Investigate Transitions into Drug Addiction/figure_data_script/reddit_growth_figs.py <==
import numpy as np
import pandas as pd
import datetime
from dateutil.relativedelta import relativedelta

import os

import matplotlib.pyplot as plt
import matplotlib.dates as mdates

RECOVERY_SUBREDDITS = set(['redditorsinrecovery', 'opiatesrecovery'])
CASUAL_SUBREDDITS = set(['drugs', 'opiates'])
MONTH_DELTA = relativedelta(months=1)
JAN_2012 = datetime.datetime(2012, 1, 1)
JAN_2018 = datetime.datetime(2018, 1, 1)

if __name__ == '__main__':
	print('reading reddit data...')
	df = pd.read_csv('./data/reddit.csv')
	df['date'] = pd.to_datetime(df['date'])
	df.index = df.date

	subreddits = CASUAL_SUBREDDITS|RECOVERY_SUBREDDITS
	save_path = './reddit_growth_figures'
	if not os.path.isdir(save_path): os.mkdir(save_path)
	for subreddit in subreddits:
		print('plotting {} growth.'.format(subreddit))
		subred_frame = df[df['subreddit'].str.lower() == subreddit]
		subred_frame = subred_frame[(subred_frame.date >= JAN_2012) & (subred_frame.date <= JAN_2018)]
		grouped_by_date = subred_frame.groupby([subred_frame.index.year.rename('year'), subred_frame.index.month.rename('month')])
		unique_users = grouped_by_date['author'].agg(lambda x: x.unique().shape[0])
		x = [JAN_2012+i*MONTH_DELTA for i in range(len(grouped_by_date))]
		y = list(unique_users)
		
		fig, ax = plt.subplots()
		fig.set_figwidth(8)
		fig.set_figheight(8)
		fig.autofmt_xdate()
		ax.plot(x, y, label=subreddit)
		ax.tick_params(axis='x', rotation=75, labelsize=14)
		ax.tick_params(axis='y', labelsize=14)
		ax.format_xdata = mdates.DateFormatter('%Y-%m-%d')

		ax.grid()
		ax.set_xlabel('Date', fontsize=16)
		ax.set_ylabel('# Unique Users', fontsize=16)
		ax.set_title("r/{}".format(subreddit.capitalize()), fontsize=16)
		
		fig.savefig(os.path.join(save_path, '{}_users.png').format(subreddit))
	print('Done. Plots saved in {}'.format(save_path))


==> LARGE bf_Redditors in Recovery_ Text Mining Reddit to Investigate Transitions into Drug Addiction/figure_data_script/transition_figs.py <==
import numpy as np
import pandas as pd
from datetime import datetime
from dateutil.relativedelta import relativedelta

import os

from util_functions import util_funcs
from util_functions.drugs_lookup import *
from util_functions.prediction_model import paragraph_vectors

import matplotlib.pyplot as plt


if __name__ == '__main__':
	RECOVERY_SUBREDDITS = set(['redditorsinrecovery', 'opiatesrecovery'])
	CASUAL_SUBREDDITS = set(['drugs', 'opiates'])
	MONTH_DELTA = relativedelta(months=1)
	N_MONTHS = 6

	# Load training set user names
	CAS_TO_RECOV_NAMES = np.loadtxt('./data/cas_recov_names_training.txt', dtype=str)
	CAS_NAMES = np.loadtxt('./data/cas_names_training.txt', dtype=str)

	# Load Low p-value drug names
	DRUG_NAMES = np.loadtxt('./data/low_pvalue_drugs.txt', dtype=str)

	# Load Training Data
	print('reading reddit data...')
	df = pd.read_csv('./data/reddit.csv')
	df['date'] = pd.to_datetime(df['date'])

	df_cas_recov = df[df.author.isin(CAS_TO_RECOV_NAMES)]
	df_cas = df[df.author.isin(CAS_NAMES)]

	save_path = 'transition_model_figures'
	if not os.path.isdir(save_path): os.mkdir(save_path)

	############################### Day to recovery histogram ################################
	print('Plotting "Days to Recovery"...')
	days = []
	for author_name in CAS_TO_RECOV_NAMES:
		author_fr = df_cas_recov[df_cas_recov.author == author_name]
		author_fr_casual = author_fr[author_fr.subreddit.str.lower().isin(CASUAL_SUBREDDITS)]
		author_fr_recov = author_fr[author_fr.subreddit.str.lower().isin(RECOVERY_SUBREDDITS)]
		date_first_casual = author_fr_casual.sort_values('date').iloc[0].date
		date_first_recov = author_fr_recov.sort_values('date').iloc[0].date

		delta = date_first_recov-date_first_casual
		days.append(delta.days)
	        
	fig, ax = plt.subplots()
	fig.set_figwidth(12)
	ax.hist(days, bins=30, color='steelblue')
	ax.set_xlabel('Number of Days', fontsize=18)
	ax.set_ylabel('Users', fontsize=18)
	ax.tick_params(axis='x', labelsize=16)
	ax.tick_params(axis='y', labelsize=16)
	ax.grid()

	fig.savefig(os.path.join(save_path, 'days_to_recovery.png'))
	print('Done. "Days to recovery" plot saved in {} folder'.format(save_path))


	############################### Drug Mentions Plot ############################
	print('plotting "drug mentions"...')
	# Count drug mentions for each class 
	cas_recov_counts = np.zeros((len(DRUG_NAMES), N_MONTHS-1))
	for i in range(N_MONTHS-1):
	    total_drug_cts = 0
	    for author_name in CAS_TO_RECOV_NAMES:
	        author_fr = df_cas_recov[df_cas_recov.author == author_name].sort_values(by='date')
	        first_date = author_fr.iloc[0].date
	        start = first_date + (i)*MONTH_DELTA
	        end = first_date + (i+1)*MONTH_DELTA
	        posts = list(author_fr[(author_fr.date >= start) & (author_fr.date < end)].selftext)
	        all_drug_cts = get_drug_counts(posts)
	        for drug_idx, drug_name in enumerate(DRUG_NAMES):
	            cas_recov_counts[drug_idx][i] += all_drug_cts[drug_name]
	        total_drug_cts += sum([v for k, v in all_drug_cts.items()])
	    # Normalize
	    for drug_idx in range(len(DRUG_NAMES)):
	        cas_recov_counts[drug_idx][i] = cas_recov_counts[drug_idx][i] / total_drug_cts

	cas_counts = np.zeros((len(DRUG_NAMES), N_MONTHS-1))
	for i in range(N_MONTHS-1):
	    total_drug_cts = 0
	    for author_name in CAS_NAMES:
	        author_fr = df_cas[df_cas.author == author_name].sort_values(by='date')
	        first_date = author_fr.iloc[0].date
	        start = first_date + (i)*MONTH_DELTA
	        end = first_date + (i+1)*MONTH_DELTA
	        posts = list(author_fr[(author_fr.date >= start) & (author_fr.date < end)].selftext)
	        all_drug_cts = get_drug_counts(posts)
	        for drug_idx, drug_name in enumerate(DRUG_NAMES):
	            cas_counts[drug_idx][i] += all_drug_cts[drug_name]
	        total_drug_cts += sum([v for k, v in all_drug_cts.items()])
	    # Normalize
	    for drug_idx in range(len(DRUG_NAMES)):
	        cas_counts[drug_idx][i] = cas_counts[drug_idx][i] / total_drug_cts

	# Save Plot
	fig, axes = plt.subplots(nrows=2, ncols=2, sharey=True, sharex=True)
	fig.set_figwidth(14)
	fig.set_figheight(9)
	for i, ax_row in enumerate(axes):
	    for j, ax in enumerate(ax_row):
	        if 2*i+j < len(DRUG_NAMES):
	            ax.grid()
	            ax.plot(np.arange(1,N_MONTHS), cas_recov_counts[2*i+j], color='r', label='CAS->RECOV')
	            ax.plot(np.arange(1,N_MONTHS), cas_counts[2*i+j], color='g', label='CAS')
	            ax.legend(fontsize=14)
	            ax.tick_params(axis='x', labelsize=16)
	            ax.tick_params(axis='y', labelsize=16)
	            ax.set_title(DRUG_NAMES[2*i+j], fontsize=18)
	        else:
	            fig.delaxes(ax)
	fig.text(0.5, 0.04, 'Months Since First Post', ha='center', fontsize=20)
	fig.text(0.04, 0.5, '% of total drug mentions', va='center', rotation='vertical', fontsize=20)
	fig.savefig(os.path.join(save_path, 'drug_mentions.png'))
	print('Done. "drug mentions" plot saved in {} folder'.format(save_path))


==> LARGE bf_Redditors in Recovery_ Text Mining Reddit to Investigate Transitions into Drug Addiction/figure_data_script/util_functions/drugs_lookup.py <==
from collections import defaultdict
import re

cocaine = ['Aunt Nora','Bernice','Bump','C','Candy','Charlie','Coke','Dust','Flake','Mojo','Nose Candy','Paradise',
		   'Rock', 'Sneeze','Snow','Toot','Apple jacks','Badrock','Ball','Base','Candy','Chemical',
		   'Cloud','Cookies','Crack','Crumbs','Crunch and munch','Dice','Electric kool-aid','Fat bags','French fries','Glo','Gravel','Grit','Hail',
			  'Hard ball','Hard rock','Hotcakes','Ice cube','Jelly beans','Kryptonite','Nuggets','Paste','Prime time','Product,Raw',
			 'Rockstar','Roxanne','Scrabble','Sleet','Snow coke','Sugar block', 'Topo','Tornado','Troop', 'kool-aid',
		  'kool aid', 'cocaine']

cocaine = [x.lower() for x in cocaine]

# cocaine = set(cocaine) & set(drug_names)
cocaine = list(cocaine)


# barbituates = ['Barbs','Phennies','Red birds', 'Reds', 'Tooies', 'Yellow jackets', 'Yellows', 'barbituates']
# barbituates = [x.lower() for x in barbituates]
# barbituates = set(barbituates) & set(drug_names)
# barbituates = list(barbituates)


benzodiazepines = ['Rohypnol', 'Flunitrazepam','Circles', 'Date rape drug', 'Forget pill', 'Forget-me pill', 'La Rocha',
				   'Lunch money', 'Mexican Valium','Mind eraser','Pingus', 'R2', 'Reynolds', 'Rib', 'Roach', 'Roach 2',
				   'Roaches','Roachies', 'Roapies', 'Rochas Dos', 'Roofies', 'Rope', 'Rophies', 'Row-shay', 'Ruffies',
				   'Trip-and-fall', 'Wolfies', 'Benzos', 'Candy', 'Downers', 'Sleeping pills', 'Tranks', 'roofie', 
				   'benzodiazepine', 'benzodiazepines', 'valium', 'benzo']
benzodiazepines = [x.lower() for x in benzodiazepines]
# benzodiazepines = list(set(benzodiazepines) & set(drug_names))

ketamine = ['Cat Valium', 'Jet', 'Special K', 'Super acid', 'Super C', 'Vitamin K', 'ketamine']
ketamine = [x.lower() for x in ketamine]
# ketamine = list(set(ketamine) & set(drug_names))

lsd = ['lysergic acid diethylamide', 'Acid', 'Battery acid', 'Blotter', 'Bloomers', 'Blue heaven', 'California Sunshine', 'Cid', 'Cubes', 'Doses',
	   'Dots', 'Golden dragon', 'Heavenly blue', 'Hippie', 'Loony toons', 'Lucy in the sky with diamonds', 'Microdot',
	   'Pane', 'Purple Heart', 'Superman', 'Tab', 'Window pane', 'Yellow sunshine', 'Zen', 'lsd']
lsd = [x.lower() for x in lsd]
#lsd = list(set(lsd) & set(drug_names))

mescaline = ['Buttons', 'Cactus', 'Mesc', 'mescaline', 'peyote']
mescaline = [x.lower() for x in mescaline]
#mescaline = list(set(mescaline) & set(drug_names))

pcp = ['phencyclidine', 'Angel dust', 'Boat', 'Hog', 'Love boat', 'Peace pill','pcp']
pcp = [x.lower() for x in pcp]
#pcp = list(set(pcp) & set(drug_names))

psilocybin = ['Little smoke', 'Magic mushrooms', 'Purple passion', 'Shrooms', 'psilocybin', 'mushrooms']
psilocybin = [x.lower() for x in psilocybin]
#psilocybin = list(set(psilocybin) & set(drug_names))

ecstasy = ['Adam', 'Beans', 'Cadillac', 'California sunrise', 'Clarity', 'Essence', 'Elephants', 'Eve', 'Hug',
		   'Hug drug', 'Love drug', 'Love pill', 'Lover’s speed', 'Molly', 'Peace', 'Roll', 'Scooby snacks', 'Snowball',
		   'Uppers', 'XE', 'XTC', 'ecstasy', 'mdma']
ecstasy = [x.lower() for x in ecstasy]
#ecstasy = list(set(ecstasy) & set(drug_names))

heroin = ['H', 'Brown sugar', 'Dope', 'Hell dust', 'Horse', 'Junk', 'Nose drops', 'Skag', 'Skunk',
	  'Smack', 'Thunder', 'White horse', 'Cheese', 'heroin']


heroin = [x.lower() for x in heroin]
#heroin = list(set(heroin) & set(drug_names)) 

inhalants = ['Air blast', 'Ames', 'Amys', 'Aroma of men', 'Bolt', 'Boppers', 'Bullet', 'Bullet bolt', 'Buzz bomb',
			 'Discorama', 'Hardware', 'Heart-on', 'Hiagra-in-a-bottle', 'Highball', 'Hippie crack', 'Huff',
			 'Locker room', 'Medusa', 'Moon gas', 'Oz', 'Pearls', 'Poor man’s pot', 'Poppers','Quicksilver', 'Rush snappers',
			 'Satan’s secret', 'Shoot the breeze', 'Snappers', 'Snotballs', 'Spray', 'Texas shoe shine', 'Thrust',
			 'Toilet water', 'Toncho', 'Whippets', 'Whiteouts', 'inhalant', 'inhalants', 'dmt']

inhalants = [x.lower() for x in inhalants]
#inhalants = list(set(inhalants) & set(drug_names)) 

khat = ['bath salts', 'Arctic blasts', 'Aura', 'Avalance', 'Avalanche', 'Bliss', 'Blizzard', 'Bloom',
	  'Blue silk', 'Bolivian bath', 'Cloud nine', 'Cotton cloud', 'Drone', 'Dynamite', 'Dynamite plus', 'Euphoria',
	  'Glow stick', 'Hurricane Charlie', 'Ivory snow', 'Ivory wave', ' Ivory wave ultra', 'Lunar wave','Mexxy',
	  'Mind change', 'Mino Charge', 'Monkey dust', 'Mystic', 'Natural energy powder', 'Ocean snow', 'Purple wave',
	  'Quicksilver', 'Recharge', 'Red dawn', 'Red dove', 'Rock on', 'Rocky Mountain High', 'Route 69', 'Sandman Party Powder',
	  'Scarface', 'Sextasy', 'Shock wave', 'Snow day', 'Snow leopard', 'Speed freak miracle', 'Stardust',
	  'Super coke', 'Tranquility', 'UP energizing', 'UP Supercharged', 'Vanilla Sky', 'Wicked X', 'XX', 'Zoom', 'cathinone' ,
	  'Abyssinian tea', 'African salad', 'Catha', 'Chat', 'Kat', 'Oat', 'khat']

khat = [x.lower() for x in khat]
#khat = list(set(khat) & set(drug_names)) 



kratom = ['Biak-biak', 'Herbal speedball', 'Ketum', 'Kahuam', 'Ithang', 'Thom', 'kratom']

kratom = [x.lower() for x in kratom]
#kratom = list(set(kratom) & set(drug_names)) 



marijuana = ['Astro Yurf','Bhang', 'Blunt', 'Bud', 'Blaze', 'Dagga', 'Dope', 'Dry high', 'Ganja', 'Grass', 'Green',
			 'Hemp', 'Herb', 'Home grown', 'Joint', 'Mary Jane', 'Pot', 'Puff', 'Reefer', 'Roach', 'Sinsemilla', 
			 'Skunk', 'Smoke', 'Texas tea', 'Trees', 'Weed', 'White widow', 'marijuana', 'k2', 'spice']
marijuana = [x.lower() for x in marijuana]
#marijuana = list(set(marijuana) & set(drug_names)) 



hashish = ['Boom', 'Chocolate', 'Gangster', 'Hash', 'Hemp', 'hashish']

hashish = [x.lower() for x in hashish]
#hashish = list(set(hashish) & set(drug_names))



methamphetamine = ['Beanies', 'Brown', 'Crank', 'Chalk', 'Chicken feed', 'Cinnamon', 'Crink', 'Crypto', 'Crystal',
				   'Get go', 'Glass', 'Go fast', 'Ice', 'Meth', 'Methlies quick', 'Mexican crack',
				   'Redneck cocaine', 'Speed', 'Tick tick', 'Tweak', 'Wash', 'Yellow powder', 'methamphetamine',
				 ' Batu', 'blade', 'cristy',' crystal', 'crystal glass', 'hot ice', 
				 'shabu',' shards', 'stove top', 'Tina', 'ventana']
methamphetamine = [x.lower() for x in methamphetamine]
#methamphetamine = list(set(methamphetamine) & set(drug_names))



over_counter = ['CCC', 'DXM', 'Poor man’s PCP', 'Robo', 'Robotripping', 'Skittles', 'Triple C', 'antihistamine', 'benadryl', 'dph']
over_counter = [x.lower() for x in over_counter]
#over_counter = list(set(over_counter) & set(drug_names))


codeine = ['Captain Cody', 'Cody', 'Doors and fours', 'Lean','Loads', 'Pancakes and syrup', 'Purple drank', 
		   'Schoolboy', 'Sizzurp', 'codeine']

codeine = [x.lower() for x in codeine]
#codeine = list(set(codeine) & set(drug_names))


fentanyl = ['Apache', 'China girl', 'China White', 'Dance fever', 'Goodfella', 'Jackpot', 'Murder 8', 
			'Tango and Cash', 'TNT', 'Hydrocodone', 'Dihydrocodeinone','Vike', 'Watson 387', 'fentanyl', 'vicodine']

fentanyl = [x.lower() for x in fentanyl]
#fentanyl = list(set(fentanyl) & set(drug_names))


hydromorphone = ['Dilaudid', 'Dillies', 'Footballs', 'hydromorphone']
hydromorphone = [x.lower() for x in hydromorphone]
#hydromorphone = list(set(hydromorphone) & set(drug_names))



meperidine = ['Demmies', 'meperidine']
meperidine = [x.lower() for x in meperidine]
#meperidine= list(set(meperidine) & set(drug_names))


methadone = ['Amidone', 'Fizzies', 'methadone']

methadone = [x.lower() for x in methadone]
#methadone = list(set(methadone) & set(drug_names))


morphine = ['Miss Emma', 'Monkey', 'White stuff', 'morphine']

morphine = [x.lower() for x in morphine]
#morphine = list(set(morphine) & set(drug_names))


oxycodone = ['Roxy', 'Roxies', 'O.C.', 'OxyContin', 'Oxy 80', 'Oxycat', 'Oxycet', 'Oxycotton', 'Oxy', 'Hillbilly heroin', 'Percs', 'Perks', 'oxy', 'oxycodone']
oxycodone = [x.lower() for x in oxycodone]
#oxycodone = list(set(oxycodone) & set(drug_names))


oxymorphone = ['Opana', 'Biscuits', 'Blue heaven', 'Blues', 'Heavenly blues', 'Mrs. O', 'O bombs', 'Octagons', 'Stop signs', 'oxymorphone']

oxymorphone = [x.lower() for x in oxymorphone]
#oxymorphone = list(set(oxymorphone) & set(drug_names))


amphetamine = ['Bennies', 'Black beauties', 'Crosses', 'Hearts', 'LA Turnaround', 'Truck drivers', 'Uppers', 'adderall', 
			  'benzedrine', 'amphetamine']

amphetamine = [x.lower() for x in amphetamine]
#amphetamine = list(set(amphetamine) & set(drug_names))



methylphenidate = ['concerta', 'ritalin','Diet coke','JIF', 'Kiddie cocaine', 'Kiddie coke', 'MPH', 'Poor man’s cocaine',
				   'R-ball', 'Skippy', 'Skittles', 'Smarties', 'The Smart Drug', 'Vitamin R', 'methylphenidate']

methylphenidate = [x.lower() for x in methylphenidate]
#methylphenidate = list(set(methylphenidate) & set(drug_names))


bath_salts = ['bath salts', 'Arctic blasts', 'Aura', 'Avalance', 'Avalanche', 'Bliss', 'Blizzard', 'Bloom',
			  'Blue silk', 'Bolivian bath', 'Cloud nine', 'Cotton cloud', 'Drone', 'Dynamite', 'Dynamite plus', 'Euphoria',
			  'Glow stick', 'Hurricane Charlie', 'Ivory snow', 'Ivory wave', ' Ivory wave ultra', 'Lunar wave','Mexxy',
			  'Mind change', 'Mino Charge', 'Monkey dust', 'Mystic', 'Natural energy powder', 'Ocean snow', 'Purple wave',
			  'Quicksilver', 'Recharge', 'Red dawn', 'Red dove', 'Rock on', 'Rocky Mountain High', 'Route 69', 'Sandman Party Powder',
			  'Scarface', 'Sextasy', 'Shock wave', 'Snow day', 'Snow leopard', 'Speed freak miracle', 'Stardust',
			  'Super coke', 'Tranquility', 'UP energizing', 'UP Supercharged', 'Vanilla Sky', 'Wicked X', 'XX', 'Zoom']

bath_salts = [x.lower() for x in bath_salts]
#bath_salts = list(set(bath_salts) & set(drug_names))

alcohol = ['alcohol', 'booze', 'sauce', 'hooch', 'juice']

clonidine = ['clonidine']

antidepressants = ['zoloft', 'prozac'] 

naltrexone = ['vivitrol', 'naltrexone']

buprenorphine = ['buprenorphine', 'naloxone', 'suboxone', 'sub', 'subs']

tramadol = ['tramadol', 'ultram', 'zytram', 'conzip', 'ryzolt', 'ultram er']

pst = ['pst', 'poppy seed tea']

# Rank addiction potential based on DEA Drug Schedules
HIGH_POT = set(['cocaine', 'benzodiazepines', 'heroin', 'lsd', 'mescaline', 
				'pcp', 'marijuana', 'ecstasy', 'khat', 'kratom', 'methamphetamine',
				'codeine', 'fentanyl', 'hydromorphone', 'meperidine', 'methadone', 
				'morphine', 'oxycodone', 'oxymorphone', 'amphetamine', 'methylphenidate'])
MID_POT = set(['ketamine', 'inhalants', 'alcohol', 'buprenorphine'])
LOW_POT = set(['psilocybin', 'hashish', 'over_counter', 'clonidine', 'naltrexone', 'antidepressants', 'tramadol'])


def get_recovery_drugs(include_street_names=False):
	recovery_drugs = set(['buprenorphine', 'benzodiazepines', 'naltrexone', 'antidepressants', 'clonidine', 'methadone', 'tramadol'])
	if not include_street_names:
		return recovery_drugs

	drugs_dict = get_drugs_dict()
	all_names = set()
	for name in recovery_drugs:
		all_names |= (set([name]) | set(drugs_dict[name]))

	return all_names

def get_danger_drugs(include_street_names=False):
	drugs_dict = get_drugs_dict()
	if include_street_names:
		all_recovery_drugs = get_recovery_drugs(include_street_names=True)
		all_drugs = get_all_names(drugs_dict.keys())
		return set(all_drugs) - set(all_recovery_drugs)
	else:
		recovery_drugs = get_recovery_drugs()
		return set(drugs_dict.keys()) - set(recovery_drugs)

def get_addiction_potential_lists(include_street_names=False):
	low_potential = LOW_POT
	mid_potential = MID_POT
	high_potential = HIGH_POT
	if include_street_names:
		low_potential = get_all_names(LOW_POT)
		mid_potential = get_all_names(MID_POT)
		high_potential = get_all_names(HIGH_POT)
	return low_potential, mid_potential, high_potential

def get_all_names(official_names):
	drugs_dict = get_drugs_dict()
	all_names = set()
	for name in official_names:
		all_names |= set(drugs_dict[name])
	return all_names

def get_drugs_dict():
	# creating lookup table: 
	drugs_dict = {'cocaine': cocaine,
				'benzodiazepines': benzodiazepines,
				 'heroin': heroin,
				'ketamine': ketamine, 
				'lsd': lsd, 
				'mescaline': mescaline,
				'pcp': pcp, 
				'marijuana': marijuana,
				'psilocybin': psilocybin,
				'ecstasy': ecstasy, 
				'inhalants': inhalants, 
				'khat': khat, 
				'kratom': kratom, 
				'hashish': hashish, 
				'methamphetamine': methamphetamine,
				'over_counter': over_counter,
				'codeine': codeine,
				'fentanyl': fentanyl,
				'hydromorphone': hydromorphone,
				'meperidine': meperidine, 
				'methadone':methadone, 
				'morphine': morphine,
				'oxycodone': oxycodone, 
				'oxymorphone': oxymorphone, 
				'amphetamine': amphetamine, 
				'methylphenidate': methylphenidate,
				'alcohol': alcohol, 
				'naltrexone': naltrexone, 
				'buprenorphine': buprenorphine,
				'clonidine': clonidine, 
				'antidepressants': antidepressants,
				'tramadol': tramadol}
	return drugs_dict


def get_drugs_list():
	all_drugs = set()
	DRUGS_DICT = get_drugs_dict()
	for official_name in DRUGS_DICT:
		all_drugs |= (set([official_name]) | set(DRUGS_DICT[official_name]))

	return all_drugs


def get_support_groups():
	return ['12-step',
		  '12 step',
		  'Alcoholics Anonymous',
		  'AA',
		  'Heroin Anonymous',
		  'HA',
		  'Cocaine Anonymous',
		  'CA',
		  'Crystal Meth Anonymous',
		  'CMA',
		  'Narcotics Anonymous',
		  'NA',
		  'Secular Organizations for Sobriety',
		  'SOS',
		  'Rational Recovery',
		  'RR',
		  'Self Management and Recovery Training',
		  'SMART']

def get_drug_counts(texts):
	DRUGS_DICT = get_drugs_dict()
	counts = defaultdict(int)
	for text in texts: 
		for official_name in DRUGS_DICT.keys():
			count = 0
			# Compile a reg. exp.
			# drug_re = re.compile(r'{}'.format([]), flags=re.IGNORECASE)
			street_names = DRUGS_DICT[official_name]
			drug_re = re.compile(r'\b(?:%s)\b' % '|'.join([official_name]+street_names), flags=re.I)    
			counts[official_name] += len(list(drug_re.finditer(text)))
	return counts










==> LARGE bf_Redditors in Recovery_ Text Mining Reddit to Investigate Transitions into Drug Addiction/figure_data_script/util_functions/prediction_model.py <==
import numpy as np
import pandas as pd
import re
import pickle
from datetime import datetime
from dateutil.relativedelta import relativedelta

def paragraph_vectors(doc2vec_model, texts, tokenized=False, alpha=0.1, steps=10):
    if not tokenized:
        texts = tokenize_texts(texts)
    return np.array([doc2vec_model.infer_vector(t, alpha=alpha, steps=steps) for t in texts])

def get_avg_vector(doc2vec_model, texts, min_vectors_to_avg=5, max_vectors_to_avg=20, perc_vectors_to_avg=0.2):
    num_texts = len(texts)
    if num_texts < min_vectors_to_avg:
        num_vectors_to_avg = num_texts 
    else:
        assert(perc_vectors_to_avg <= 1)
        num_vectors_to_avg = max(1, int(perc_vectors_to_avg*num_texts))
    if num_vectors_to_avg < min_vectors_to_avg:
        num_vectors_to_avg = min_vectors_to_avg
    
    if num_vectors_to_avg > max_vectors_to_avg:
        num_vectors_to_avg = max_vectors_to_avg
    
    permutation = np.random.permutation(len(texts))[:num_vectors_to_avg]
    text_sample = [texts[i] for i in permutation]
    vectors = paragraph_vectors(doc2vec_model, text_sample)
    avg_vector = vectors.mean(axis=0)
    return avg_vector

def split_data(X, Y, split_perc=.75):
    N = X.shape[0]
    n_train = int(split_perc*N)
    permutation = np.random.permutation(N)
    
    X_train = X[permutation[:n_train]]
    X_test = X[permutation[n_train:]]
    
    Y_train = Y[permutation[:n_train]]
    Y_test = Y[permutation[n_train:]]
    
    return X_train, X_test, Y_train, Y_test


def load_data(path='prediction_model/train_val_test'):
    with open(path, 'rb') as f:
        data = pickle.load(f)
    return data['X_train_names'], data['X_test_names'], data['Y_train'], data['Y_test']


# save 
def save_data(path='prediction_model/train_val_test'):
    data = {
        'X_train_names': X_train_names,
        'X_test_names': X_test_names,
        'Y_train': Y_train,
        'Y_test': Y_test
    }
    with open('prediction_model/train_val_test', 'wb') as f:
        pickle.dump(data, f)

def get_features(df, author_name):
    new_features = []
    author = df[df.author == author_name].sort_values(by='date')
    
    # Grab posts only from CASUAL group
    posts = list(author[author.subreddit.str.lower().isin(CASUAL_SUBREDDITS)].selftext)
    
    # Get Drug Counts
    drug_counts = get_drug_counts(posts)
    for drug_name in sorted(drug_counts.keys()):
        new_features.append(drug_counts[drug_name])
    
    # --------------- Get user-specific features ----------------------
    total_num_posts = len(posts)
    
    # Avg post velocity (# post / days)
#     date_start = author.iloc[0].date
#     date_end = author.iloc[-1].date
#     delta = date_end - date_start
#     avg_post_velocity = total_num_posts / (delta.days+1)
    
    # Avg post length
    total_length = len(' '.join(posts))
    avg_post_len = total_length / total_num_posts
    
    new_features.append(total_num_posts)
#     new_features.append(avg_post_velocity)
    new_features.append(avg_post_len)
    
    return np.array(new_features)



==> LARGE bf_Redditors in Recovery_ Text Mining Reddit to Investigate Transitions into Drug Addiction/figure_data_script/util_functions/util_funcs.py <==
from collections import defaultdict
import csv
import pickle

from gensim.models import KeyedVectors
from nltk.tokenize import sent_tokenize
from nltk.tokenize import RegexpTokenizer

import re

########################################################################
########################### Data Processing ############################
########################################################################
def remove_low_freq_words(corpus, freq_thresh=10):
    # Store frequency of each Word
    from collections import defaultdict
    frequency = defaultdict(int)
    for doc in corpus:
        for token in doc:
            frequency[token] += 1

    # Filter titles
    new_corpus = []
    for doc in corpus:
        filtered_doc = [w.lower() for w in doc if frequency[w] > freq_thresh]
        new_corpus.append(filtered_doc)

    new_corpus = [doc for doc in new_corpus if doc]  # Removes empty lists
    return new_corpus

def to_sentences(texts):
    text_sentences = []
    for text in texts:
        text_sentences = text_sentences + sent_tokenize(text)
    print('# sentences: ',len(text_sentences))

    return text_sentences

def save_corpus_pickle(path, corpus):
    with open(path, 'wb') as f:
        pickle.dump(corpus, f)
        print('corpus saved.')

def load_corpus_pickle(path): 
    with open(path, 'rb') as f:
        corpus = pickle.load(f)
        print('corpus loaded.')
        return corpus

def save_corpus_csv(path, corpus):
    # Save cleaned corpus
    with open(path, "w") as output:
        writer = csv.writer(output, lineterminator='\n')
        writer.writerows(corpus)
        print('corpus saved.')

def load_corpus_csv(path):
    """
    Loads saved csv-format corpus at path.

    Output:
        corpus: list of documents.
    """

    with open(path, "r") as f:
        reader = csv.reader(f)
        corpus = list(reader)
    return corpus


########################################################################
########################### Corpus Functions ###########################
########################################################################
def count_frequency(docs, tokenized=True):
    frequency = defaultdict(int)
    tokenizer = RegexpTokenizer(r'\w+')
    for doc in docs:
        if not tokenized:
            doc = tokenizer.tokenize(doc)
        for token in doc:
            frequency[token] += 1
    return frequency


def get_count(docs, words):
    """
    Inputs:
        doc := list of documents (untokenized)
        words = list of words to count
        
    Outpus:
        count := total count of words in docs
    """
    
    assert(type(docs) == list)
    assert(type(words) == list)
    words_RE = re.compile(r'\b(%s)\b' % '|'.join(words), flags=re.IGNORECASE)
    count = 0
    for doc in docs:
        for m in words_RE.finditer(doc):
            count += 1
    return count


def search(corpus, tokenized=True, words=[], verbose=False, max_count=None):
    """
    Searches corpus for the words in "words". Returns dictionary containing
    document numbers where each word appears.
    """
    def print_found(): 
        for k, v in locations.items():
            print('found {} occurences of {}'.format(len(v), k))
    
    locations = defaultdict(list)
    tokenizer = RegexpTokenizer(r'\w+')
    for i, doc in enumerate(corpus):
        if not tokenized:
            doc = tokenizer.tokenize(doc)
        for token in doc:
            if token in words:
                locations[token].append(i)
                if max_count and len(locations[token]) >= max_count:
                    if verbose:
                        print_found()
                    return locations
                break 
    if verbose:
        print_found()
                
    return locations

########################################################################
############################# Clustering ###############################
########################################################################
addiction_seeds = set(['cravings', 'relapse', 'alcoholic', 'addict', 'dependent', 'addicted', 'addiction', 'help', 'advice'])

# Recovery / "Seekig Help"
recovery_seeds = set(['recovering', 'sober', 'therapy', 'support', 
                  'clean', 'rehab', 'aa', 'aa_meeting'])


seeds_dict = {#'pre_addiction': pre_addiction_seeds,
             'addiction': addiction_seeds,
             'recovery': recovery_seeds}

def get_addiction_seeds():
    return addiction_seeds

def get_recovery_seeds():
    return recovery_seeds

def get_cluster_members(kmeans, word):
    cluster_labels = kmeans.labels_
    idx = np.argwhere(np.array(words) == word)  # index of word
    k = cluster_labels[idx][0][0]  # cluster assignment of word
    members = np.argwhere(cluster_labels == k)  # all members of word's cluster
    return np.array(words)[members]


# Pre-Addiction
# pre_addiction_seeds = set(['nothing_wrong', 'moderation', 'try', 'tried', 'trying', 'start'])

# Addiction. # Notes: Drug names go here?
addiction_seeds = set(['cravings', 'relapse', 'alcoholic', 'addict', 'dependent', 'addicted', 'addiction', 'help', 'advice'])

# Recovery / "Seekig Help"
recovery_seeds = set(['recovering', 'sober', 'therapy', 'support', 
                  'clean', 'rehab', 'aa', 'aa_meeting'])


seeds_dict = {#'pre_addiction': pre_addiction_seeds,
             'addiction': addiction_seeds,
             'recovery': recovery_seeds}

def cluster_score(cluster_model, gensim_model, n_clusters, labels=None):
    # Psuedo-code:
    # Compare each cluster to each seed list
    #    - if cluster has no seed, score is 0 for that cluster
    #    - otherwise, calculate similarity between cluster and each
    #      seed list represented.
    
    """
        Inputs:
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            n_clusters: number of clusters in cluster_model
            labels: cluster assignments (optional).
        
        Outputs:
            final_score: cluster model score
    """
    
    final_score = 0.0
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    for i in range(n_clusters): 
        # Get members in cluster i
        member_indicies = np.argwhere(labels == i)
        member_words = words_arr[member_indicies].flatten()
        aspects_found = 0
        similarity = 0.
        for k, seeds in seeds_dict.items():
            if (set(seeds) & set(member_words)):
                aspects_found += 1
                similarity += gensim_model.wv.n_similarity(seeds, member_words)
        # Take average
        if aspects_found > 0: similarity /= aspects_found
        final_score += similarity
                      
    return final_score
        
    
def find_best_k(cluster_model_type, gensim_model, k_values, print_every=10):
    
    """
        Inputs:
            cluster_model_type: {'agg', 'gm' (gaussian mixture), 'kmeans'}
            gensim_model: gensim_model
            k_values: an iterable containing values of n_clusters
        
        Outputs:
            scores: list of scores corresponding to each k_value
    """
    
    scores = []
    word_vectors = gensim_model[gensim_model.wv.vocab]
    
    it = 0
    for k in k_values:
        cluster_model = None
        if cluster_model_type == 'agg':
            cluster_model = AgglomerativeClustering(n_clusters=k)
        elif cluster_model_type == 'gm':
            cluster_model = GaussianMixture(n_components=k)
        elif cluster_model_type == 'kmeans':
            cluster_model = KMeans(n_clusters=k)
        else:
            raise Exception('invalid cluster_model_type')
        
        cluster_model.fit(word_vectors)
        score = cluster_score(cluster_model, gensim_model, n_clusters=k)
        scores.append(score)
        
        if it % print_every == 0:
            print('Finisehd {} clusters, score: {}'.format(k, score))
        it += 1
        
    return scores


def assign_clusters(cluster_model, gensim_model, labels=None, n_clusters=None):
    """
        Inputs:
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            labels: cluster assignments.
            n_clusters: number of clusters in cluster_model
        
        Outputs:
            cluster_groups: Dictionary containing with format {'group_name' : clusters}
                            where 'group_name' is a string indicating the group (e.g. 'addiction')
                            and 'clusters' is a list of clusters (numbers) assigned to the group.
                            
            similarities_dict: Stores similarity scores between each cluster and each seed list. 
                               Lists are ordered by cluster number. E.g. similarities_dict['addiction'][i]
                               is the similarity score between cluster i and addiction seed_list
    """
    
    cluster_groups = {#'pre_addiction': pre_addiction_clusters,
                 'addiction': [],
                 'recovery': []}

    similarities_dict = {# 'pre_addiction': [],
                 'addiction': [],
                 'recovery': []}
    
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if n_clusters is None:
        n_clusters = cluster_model.n_clusters
    
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    
    for i in range(n_clusters):
        # Get members of cluster i
        member_indicies = np.argwhere(labels == i)
        member_words = words_arr[member_indicies].flatten()

        # Find the group that cluster i is most similar to based on group seeds
        max_sim = -1.
        most_sim_group = None
        for k, cluster_group in cluster_groups.items():
            group_seeds = seeds_dict[k]
            sim = gensim_model.wv.n_similarity(group_seeds, member_words)
            similarities_dict[k].append(sim)
            if sim > max_sim:
                max_sim = sim
                most_sim_group = k

        # Add cluster to a group
        cluster_groups[most_sim_group].append(i)
        
    return cluster_groups, similarities_dict


def cluster_table(group_name, cluster_model, gensim_model, top_n=10, max_words_per_cluster=4, labels=None, n_clusters=None):
    """
        Inputs:
            group_name: name of group. (e.g. 'addiction', 'recovery',...)
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            top_n: the top n clusters will appear in the table.
            labels: cluster assignments.
            n_clusters: number of clusters in cluster_model
        
        Outputs:
            A Dataframe with the top_n clusters and there corresponding top words
                            
    """
    
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    
    cluster_groups, similarities_dict = assign_clusters(cluster_model, gensim_model, labels=labels, n_clusters=n_clusters)
    top_n_clusters = np.array(similarities_dict[group_name]).argsort()[::-1][:top_n]
    
    # top words for each top n cluster
    top_clusters = {'cluster #': top_n_clusters, 'top words': []}
    for c in top_n_clusters:
        word_sims = [] # To find top words for cluster c. Top words is based on similarty to seed list  
        words_in_cluster = words_arr[np.argwhere(labels == c)]
        for word in words_in_cluster:
            word_sims.append(gensim_model.n_similarity(seeds_dict[group_name], word))
        
        # Extract Top Words in Cluster c
        top_words_idx = sorted(range(len(word_sims)), key=lambda i: word_sims[i])[-max_words_per_cluster:]
        top_words = np.array(words_in_cluster).flatten()[top_words_idx]
        top_clusters['top words'].append(top_words)
        
    return pd.DataFrame(top_clusters)




==> figure_data_script/reddit_growth_figs.py <==
import numpy as np
import pandas as pd
import datetime
from dateutil.relativedelta import relativedelta

import os

import matplotlib.pyplot as plt
import matplotlib.dates as mdates

RECOVERY_SUBREDDITS = set(['redditorsinrecovery', 'opiatesrecovery'])
CASUAL_SUBREDDITS = set(['drugs', 'opiates'])
MONTH_DELTA = relativedelta(months=1)
JAN_2012 = datetime.datetime(2012, 1, 1)
JAN_2018 = datetime.datetime(2018, 1, 1)

if __name__ == '__main__':
	print('reading reddit data...')
	df = pd.read_csv('./data/reddit.csv')
	df['date'] = pd.to_datetime(df['date'])
	df.index = df.date

	subreddits = CASUAL_SUBREDDITS|RECOVERY_SUBREDDITS
	save_path = './reddit_growth_figures'
	if not os.path.isdir(save_path): os.mkdir(save_path)
	for subreddit in subreddits:
		print('plotting {} growth.'.format(subreddit))
		subred_frame = df[df['subreddit'].str.lower() == subreddit]
		subred_frame = subred_frame[(subred_frame.date >= JAN_2012) & (subred_frame.date <= JAN_2018)]
		grouped_by_date = subred_frame.groupby([subred_frame.index.year.rename('year'), subred_frame.index.month.rename('month')])
		unique_users = grouped_by_date['author'].agg(lambda x: x.unique().shape[0])
		x = [JAN_2012+i*MONTH_DELTA for i in range(len(grouped_by_date))]
		y = list(unique_users)
		
		fig, ax = plt.subplots()
		fig.set_figwidth(8)
		fig.set_figheight(8)
		fig.autofmt_xdate()
		ax.plot(x, y, label=subreddit)
		ax.tick_params(axis='x', rotation=75, labelsize=14)
		ax.tick_params(axis='y', labelsize=14)
		ax.format_xdata = mdates.DateFormatter('%Y-%m-%d')

		ax.grid()
		ax.set_xlabel('Date', fontsize=16)
		ax.set_ylabel('# Unique Users', fontsize=16)
		ax.set_title("r/{}".format(subreddit.capitalize()), fontsize=16)
		
		fig.savefig(os.path.join(save_path, '{}_users.png').format(subreddit))
	print('Done. Plots saved in {}'.format(save_path))


==> figure_data_script/transition_figs.py <==
import numpy as np
import pandas as pd
from datetime import datetime
from dateutil.relativedelta import relativedelta

import os

from util_functions import util_funcs
from util_functions.drugs_lookup import *
from util_functions.prediction_model import paragraph_vectors

import matplotlib.pyplot as plt


if __name__ == '__main__':
	RECOVERY_SUBREDDITS = set(['redditorsinrecovery', 'opiatesrecovery'])
	CASUAL_SUBREDDITS = set(['drugs', 'opiates'])
	MONTH_DELTA = relativedelta(months=1)
	N_MONTHS = 6

	# Load training set user names
	CAS_TO_RECOV_NAMES = np.loadtxt('./data/cas_recov_names_training.txt', dtype=str)
	CAS_NAMES = np.loadtxt('./data/cas_names_training.txt', dtype=str)

	# Load Low p-value drug names
	DRUG_NAMES = np.loadtxt('./data/low_pvalue_drugs.txt', dtype=str)

	# Load Training Data
	print('reading reddit data...')
	df = pd.read_csv('./data/reddit.csv')
	df['date'] = pd.to_datetime(df['date'])

	df_cas_recov = df[df.author.isin(CAS_TO_RECOV_NAMES)]
	df_cas = df[df.author.isin(CAS_NAMES)]

	save_path = 'transition_model_figures'
	if not os.path.isdir(save_path): os.mkdir(save_path)

	############################### Day to recovery histogram ################################
	print('Plotting "Days to Recovery"...')
	days = []
	for author_name in CAS_TO_RECOV_NAMES:
		author_fr = df_cas_recov[df_cas_recov.author == author_name]
		author_fr_casual = author_fr[author_fr.subreddit.str.lower().isin(CASUAL_SUBREDDITS)]
		author_fr_recov = author_fr[author_fr.subreddit.str.lower().isin(RECOVERY_SUBREDDITS)]
		date_first_casual = author_fr_casual.sort_values('date').iloc[0].date
		date_first_recov = author_fr_recov.sort_values('date').iloc[0].date

		delta = date_first_recov-date_first_casual
		days.append(delta.days)
	        
	fig, ax = plt.subplots()
	fig.set_figwidth(12)
	ax.hist(days, bins=30, color='steelblue')
	ax.set_xlabel('Number of Days', fontsize=18)
	ax.set_ylabel('Users', fontsize=18)
	ax.tick_params(axis='x', labelsize=16)
	ax.tick_params(axis='y', labelsize=16)
	ax.grid()

	fig.savefig(os.path.join(save_path, 'days_to_recovery.png'))
	print('Done. "Days to recovery" plot saved in {} folder'.format(save_path))


	############################### Drug Mentions Plot ############################
	print('plotting "drug mentions"...')
	# Count drug mentions for each class 
	cas_recov_counts = np.zeros((len(DRUG_NAMES), N_MONTHS-1))
	for i in range(N_MONTHS-1):
	    total_drug_cts = 0
	    for author_name in CAS_TO_RECOV_NAMES:
	        author_fr = df_cas_recov[df_cas_recov.author == author_name].sort_values(by='date')
	        first_date = author_fr.iloc[0].date
	        start = first_date + (i)*MONTH_DELTA
	        end = first_date + (i+1)*MONTH_DELTA
	        posts = list(author_fr[(author_fr.date >= start) & (author_fr.date < end)].selftext)
	        all_drug_cts = get_drug_counts(posts)
	        for drug_idx, drug_name in enumerate(DRUG_NAMES):
	            cas_recov_counts[drug_idx][i] += all_drug_cts[drug_name]
	        total_drug_cts += sum([v for k, v in all_drug_cts.items()])
	    # Normalize
	    for drug_idx in range(len(DRUG_NAMES)):
	        cas_recov_counts[drug_idx][i] = cas_recov_counts[drug_idx][i] / total_drug_cts

	cas_counts = np.zeros((len(DRUG_NAMES), N_MONTHS-1))
	for i in range(N_MONTHS-1):
	    total_drug_cts = 0
	    for author_name in CAS_NAMES:
	        author_fr = df_cas[df_cas.author == author_name].sort_values(by='date')
	        first_date = author_fr.iloc[0].date
	        start = first_date + (i)*MONTH_DELTA
	        end = first_date + (i+1)*MONTH_DELTA
	        posts = list(author_fr[(author_fr.date >= start) & (author_fr.date < end)].selftext)
	        all_drug_cts = get_drug_counts(posts)
	        for drug_idx, drug_name in enumerate(DRUG_NAMES):
	            cas_counts[drug_idx][i] += all_drug_cts[drug_name]
	        total_drug_cts += sum([v for k, v in all_drug_cts.items()])
	    # Normalize
	    for drug_idx in range(len(DRUG_NAMES)):
	        cas_counts[drug_idx][i] = cas_counts[drug_idx][i] / total_drug_cts

	# Save Plot
	fig, axes = plt.subplots(nrows=2, ncols=2, sharey=True, sharex=True)
	fig.set_figwidth(14)
	fig.set_figheight(9)
	for i, ax_row in enumerate(axes):
	    for j, ax in enumerate(ax_row):
	        if 2*i+j < len(DRUG_NAMES):
	            ax.grid()
	            ax.plot(np.arange(1,N_MONTHS), cas_recov_counts[2*i+j], color='r', label='CAS->RECOV')
	            ax.plot(np.arange(1,N_MONTHS), cas_counts[2*i+j], color='g', label='CAS')
	            ax.legend(fontsize=14)
	            ax.tick_params(axis='x', labelsize=16)
	            ax.tick_params(axis='y', labelsize=16)
	            ax.set_title(DRUG_NAMES[2*i+j], fontsize=18)
	        else:
	            fig.delaxes(ax)
	fig.text(0.5, 0.04, 'Months Since First Post', ha='center', fontsize=20)
	fig.text(0.04, 0.5, '% of total drug mentions', va='center', rotation='vertical', fontsize=20)
	fig.savefig(os.path.join(save_path, 'drug_mentions.png'))
	print('Done. "drug mentions" plot saved in {} folder'.format(save_path))


==> figure_data_script/util_functions/drugs_lookup.py <==
from collections import defaultdict
import re

cocaine = ['Aunt Nora','Bernice','Bump','C','Candy','Charlie','Coke','Dust','Flake','Mojo','Nose Candy','Paradise',
		   'Rock', 'Sneeze','Snow','Toot','Apple jacks','Badrock','Ball','Base','Candy','Chemical',
		   'Cloud','Cookies','Crack','Crumbs','Crunch and munch','Dice','Electric kool-aid','Fat bags','French fries','Glo','Gravel','Grit','Hail',
			  'Hard ball','Hard rock','Hotcakes','Ice cube','Jelly beans','Kryptonite','Nuggets','Paste','Prime time','Product,Raw',
			 'Rockstar','Roxanne','Scrabble','Sleet','Snow coke','Sugar block', 'Topo','Tornado','Troop', 'kool-aid',
		  'kool aid', 'cocaine']

cocaine = [x.lower() for x in cocaine]

# cocaine = set(cocaine) & set(drug_names)
cocaine = list(cocaine)


# barbituates = ['Barbs','Phennies','Red birds', 'Reds', 'Tooies', 'Yellow jackets', 'Yellows', 'barbituates']
# barbituates = [x.lower() for x in barbituates]
# barbituates = set(barbituates) & set(drug_names)
# barbituates = list(barbituates)


benzodiazepines = ['Rohypnol', 'Flunitrazepam','Circles', 'Date rape drug', 'Forget pill', 'Forget-me pill', 'La Rocha',
				   'Lunch money', 'Mexican Valium','Mind eraser','Pingus', 'R2', 'Reynolds', 'Rib', 'Roach', 'Roach 2',
				   'Roaches','Roachies', 'Roapies', 'Rochas Dos', 'Roofies', 'Rope', 'Rophies', 'Row-shay', 'Ruffies',
				   'Trip-and-fall', 'Wolfies', 'Benzos', 'Candy', 'Downers', 'Sleeping pills', 'Tranks', 'roofie', 
				   'benzodiazepine', 'benzodiazepines', 'valium', 'benzo']
benzodiazepines = [x.lower() for x in benzodiazepines]
# benzodiazepines = list(set(benzodiazepines) & set(drug_names))

ketamine = ['Cat Valium', 'Jet', 'Special K', 'Super acid', 'Super C', 'Vitamin K', 'ketamine']
ketamine = [x.lower() for x in ketamine]
# ketamine = list(set(ketamine) & set(drug_names))

lsd = ['lysergic acid diethylamide', 'Acid', 'Battery acid', 'Blotter', 'Bloomers', 'Blue heaven', 'California Sunshine', 'Cid', 'Cubes', 'Doses',
	   'Dots', 'Golden dragon', 'Heavenly blue', 'Hippie', 'Loony toons', 'Lucy in the sky with diamonds', 'Microdot',
	   'Pane', 'Purple Heart', 'Superman', 'Tab', 'Window pane', 'Yellow sunshine', 'Zen', 'lsd']
lsd = [x.lower() for x in lsd]
#lsd = list(set(lsd) & set(drug_names))

mescaline = ['Buttons', 'Cactus', 'Mesc', 'mescaline', 'peyote']
mescaline = [x.lower() for x in mescaline]
#mescaline = list(set(mescaline) & set(drug_names))

pcp = ['phencyclidine', 'Angel dust', 'Boat', 'Hog', 'Love boat', 'Peace pill','pcp']
pcp = [x.lower() for x in pcp]
#pcp = list(set(pcp) & set(drug_names))

psilocybin = ['Little smoke', 'Magic mushrooms', 'Purple passion', 'Shrooms', 'psilocybin', 'mushrooms']
psilocybin = [x.lower() for x in psilocybin]
#psilocybin = list(set(psilocybin) & set(drug_names))

ecstasy = ['Adam', 'Beans', 'Cadillac', 'California sunrise', 'Clarity', 'Essence', 'Elephants', 'Eve', 'Hug',
		   'Hug drug', 'Love drug', 'Love pill', 'Lover’s speed', 'Molly', 'Peace', 'Roll', 'Scooby snacks', 'Snowball',
		   'Uppers', 'XE', 'XTC', 'ecstasy', 'mdma']
ecstasy = [x.lower() for x in ecstasy]
#ecstasy = list(set(ecstasy) & set(drug_names))

heroin = ['H', 'Brown sugar', 'Dope', 'Hell dust', 'Horse', 'Junk', 'Nose drops', 'Skag', 'Skunk',
	  'Smack', 'Thunder', 'White horse', 'Cheese', 'heroin']


heroin = [x.lower() for x in heroin]
#heroin = list(set(heroin) & set(drug_names)) 

inhalants = ['Air blast', 'Ames', 'Amys', 'Aroma of men', 'Bolt', 'Boppers', 'Bullet', 'Bullet bolt', 'Buzz bomb',
			 'Discorama', 'Hardware', 'Heart-on', 'Hiagra-in-a-bottle', 'Highball', 'Hippie crack', 'Huff',
			 'Locker room', 'Medusa', 'Moon gas', 'Oz', 'Pearls', 'Poor man’s pot', 'Poppers','Quicksilver', 'Rush snappers',
			 'Satan’s secret', 'Shoot the breeze', 'Snappers', 'Snotballs', 'Spray', 'Texas shoe shine', 'Thrust',
			 'Toilet water', 'Toncho', 'Whippets', 'Whiteouts', 'inhalant', 'inhalants', 'dmt']

inhalants = [x.lower() for x in inhalants]
#inhalants = list(set(inhalants) & set(drug_names)) 

khat = ['bath salts', 'Arctic blasts', 'Aura', 'Avalance', 'Avalanche', 'Bliss', 'Blizzard', 'Bloom',
	  'Blue silk', 'Bolivian bath', 'Cloud nine', 'Cotton cloud', 'Drone', 'Dynamite', 'Dynamite plus', 'Euphoria',
	  'Glow stick', 'Hurricane Charlie', 'Ivory snow', 'Ivory wave', ' Ivory wave ultra', 'Lunar wave','Mexxy',
	  'Mind change', 'Mino Charge', 'Monkey dust', 'Mystic', 'Natural energy powder', 'Ocean snow', 'Purple wave',
	  'Quicksilver', 'Recharge', 'Red dawn', 'Red dove', 'Rock on', 'Rocky Mountain High', 'Route 69', 'Sandman Party Powder',
	  'Scarface', 'Sextasy', 'Shock wave', 'Snow day', 'Snow leopard', 'Speed freak miracle', 'Stardust',
	  'Super coke', 'Tranquility', 'UP energizing', 'UP Supercharged', 'Vanilla Sky', 'Wicked X', 'XX', 'Zoom', 'cathinone' ,
	  'Abyssinian tea', 'African salad', 'Catha', 'Chat', 'Kat', 'Oat', 'khat']

khat = [x.lower() for x in khat]
#khat = list(set(khat) & set(drug_names)) 



kratom = ['Biak-biak', 'Herbal speedball', 'Ketum', 'Kahuam', 'Ithang', 'Thom', 'kratom']

kratom = [x.lower() for x in kratom]
#kratom = list(set(kratom) & set(drug_names)) 



marijuana = ['Astro Yurf','Bhang', 'Blunt', 'Bud', 'Blaze', 'Dagga', 'Dope', 'Dry high', 'Ganja', 'Grass', 'Green',
			 'Hemp', 'Herb', 'Home grown', 'Joint', 'Mary Jane', 'Pot', 'Puff', 'Reefer', 'Roach', 'Sinsemilla', 
			 'Skunk', 'Smoke', 'Texas tea', 'Trees', 'Weed', 'White widow', 'marijuana', 'k2', 'spice']
marijuana = [x.lower() for x in marijuana]
#marijuana = list(set(marijuana) & set(drug_names)) 



hashish = ['Boom', 'Chocolate', 'Gangster', 'Hash', 'Hemp', 'hashish']

hashish = [x.lower() for x in hashish]
#hashish = list(set(hashish) & set(drug_names))



methamphetamine = ['Beanies', 'Brown', 'Crank', 'Chalk', 'Chicken feed', 'Cinnamon', 'Crink', 'Crypto', 'Crystal',
				   'Get go', 'Glass', 'Go fast', 'Ice', 'Meth', 'Methlies quick', 'Mexican crack',
				   'Redneck cocaine', 'Speed', 'Tick tick', 'Tweak', 'Wash', 'Yellow powder', 'methamphetamine',
				 ' Batu', 'blade', 'cristy',' crystal', 'crystal glass', 'hot ice', 
				 'shabu',' shards', 'stove top', 'Tina', 'ventana']
methamphetamine = [x.lower() for x in methamphetamine]
#methamphetamine = list(set(methamphetamine) & set(drug_names))



over_counter = ['CCC', 'DXM', 'Poor man’s PCP', 'Robo', 'Robotripping', 'Skittles', 'Triple C', 'antihistamine', 'benadryl', 'dph']
over_counter = [x.lower() for x in over_counter]
#over_counter = list(set(over_counter) & set(drug_names))


codeine = ['Captain Cody', 'Cody', 'Doors and fours', 'Lean','Loads', 'Pancakes and syrup', 'Purple drank', 
		   'Schoolboy', 'Sizzurp', 'codeine']

codeine = [x.lower() for x in codeine]
#codeine = list(set(codeine) & set(drug_names))


fentanyl = ['Apache', 'China girl', 'China White', 'Dance fever', 'Goodfella', 'Jackpot', 'Murder 8', 
			'Tango and Cash', 'TNT', 'Hydrocodone', 'Dihydrocodeinone','Vike', 'Watson 387', 'fentanyl', 'vicodine']

fentanyl = [x.lower() for x in fentanyl]
#fentanyl = list(set(fentanyl) & set(drug_names))


hydromorphone = ['Dilaudid', 'Dillies', 'Footballs', 'hydromorphone']
hydromorphone = [x.lower() for x in hydromorphone]
#hydromorphone = list(set(hydromorphone) & set(drug_names))



meperidine = ['Demmies', 'meperidine']
meperidine = [x.lower() for x in meperidine]
#meperidine= list(set(meperidine) & set(drug_names))


methadone = ['Amidone', 'Fizzies', 'methadone']

methadone = [x.lower() for x in methadone]
#methadone = list(set(methadone) & set(drug_names))


morphine = ['Miss Emma', 'Monkey', 'White stuff', 'morphine']

morphine = [x.lower() for x in morphine]
#morphine = list(set(morphine) & set(drug_names))


oxycodone = ['Roxy', 'Roxies', 'O.C.', 'OxyContin', 'Oxy 80', 'Oxycat', 'Oxycet', 'Oxycotton', 'Oxy', 'Hillbilly heroin', 'Percs', 'Perks', 'oxy', 'oxycodone']
oxycodone = [x.lower() for x in oxycodone]
#oxycodone = list(set(oxycodone) & set(drug_names))


oxymorphone = ['Opana', 'Biscuits', 'Blue heaven', 'Blues', 'Heavenly blues', 'Mrs. O', 'O bombs', 'Octagons', 'Stop signs', 'oxymorphone']

oxymorphone = [x.lower() for x in oxymorphone]
#oxymorphone = list(set(oxymorphone) & set(drug_names))


amphetamine = ['Bennies', 'Black beauties', 'Crosses', 'Hearts', 'LA Turnaround', 'Truck drivers', 'Uppers', 'adderall', 
			  'benzedrine', 'amphetamine']

amphetamine = [x.lower() for x in amphetamine]
#amphetamine = list(set(amphetamine) & set(drug_names))



methylphenidate = ['concerta', 'ritalin','Diet coke','JIF', 'Kiddie cocaine', 'Kiddie coke', 'MPH', 'Poor man’s cocaine',
				   'R-ball', 'Skippy', 'Skittles', 'Smarties', 'The Smart Drug', 'Vitamin R', 'methylphenidate']

methylphenidate = [x.lower() for x in methylphenidate]
#methylphenidate = list(set(methylphenidate) & set(drug_names))


bath_salts = ['bath salts', 'Arctic blasts', 'Aura', 'Avalance', 'Avalanche', 'Bliss', 'Blizzard', 'Bloom',
			  'Blue silk', 'Bolivian bath', 'Cloud nine', 'Cotton cloud', 'Drone', 'Dynamite', 'Dynamite plus', 'Euphoria',
			  'Glow stick', 'Hurricane Charlie', 'Ivory snow', 'Ivory wave', ' Ivory wave ultra', 'Lunar wave','Mexxy',
			  'Mind change', 'Mino Charge', 'Monkey dust', 'Mystic', 'Natural energy powder', 'Ocean snow', 'Purple wave',
			  'Quicksilver', 'Recharge', 'Red dawn', 'Red dove', 'Rock on', 'Rocky Mountain High', 'Route 69', 'Sandman Party Powder',
			  'Scarface', 'Sextasy', 'Shock wave', 'Snow day', 'Snow leopard', 'Speed freak miracle', 'Stardust',
			  'Super coke', 'Tranquility', 'UP energizing', 'UP Supercharged', 'Vanilla Sky', 'Wicked X', 'XX', 'Zoom']

bath_salts = [x.lower() for x in bath_salts]
#bath_salts = list(set(bath_salts) & set(drug_names))

alcohol = ['alcohol', 'booze', 'sauce', 'hooch', 'juice']

clonidine = ['clonidine']

antidepressants = ['zoloft', 'prozac'] 

naltrexone = ['vivitrol', 'naltrexone']

buprenorphine = ['buprenorphine', 'naloxone', 'suboxone', 'sub', 'subs']

tramadol = ['tramadol', 'ultram', 'zytram', 'conzip', 'ryzolt', 'ultram er']

pst = ['pst', 'poppy seed tea']

# Rank addiction potential based on DEA Drug Schedules
HIGH_POT = set(['cocaine', 'benzodiazepines', 'heroin', 'lsd', 'mescaline', 
				'pcp', 'marijuana', 'ecstasy', 'khat', 'kratom', 'methamphetamine',
				'codeine', 'fentanyl', 'hydromorphone', 'meperidine', 'methadone', 
				'morphine', 'oxycodone', 'oxymorphone', 'amphetamine', 'methylphenidate'])
MID_POT = set(['ketamine', 'inhalants', 'alcohol', 'buprenorphine'])
LOW_POT = set(['psilocybin', 'hashish', 'over_counter', 'clonidine', 'naltrexone', 'antidepressants', 'tramadol'])


def get_recovery_drugs(include_street_names=False):
	recovery_drugs = set(['buprenorphine', 'benzodiazepines', 'naltrexone', 'antidepressants', 'clonidine', 'methadone', 'tramadol'])
	if not include_street_names:
		return recovery_drugs

	drugs_dict = get_drugs_dict()
	all_names = set()
	for name in recovery_drugs:
		all_names |= (set([name]) | set(drugs_dict[name]))

	return all_names

def get_danger_drugs(include_street_names=False):
	drugs_dict = get_drugs_dict()
	if include_street_names:
		all_recovery_drugs = get_recovery_drugs(include_street_names=True)
		all_drugs = get_all_names(drugs_dict.keys())
		return set(all_drugs) - set(all_recovery_drugs)
	else:
		recovery_drugs = get_recovery_drugs()
		return set(drugs_dict.keys()) - set(recovery_drugs)

def get_addiction_potential_lists(include_street_names=False):
	low_potential = LOW_POT
	mid_potential = MID_POT
	high_potential = HIGH_POT
	if include_street_names:
		low_potential = get_all_names(LOW_POT)
		mid_potential = get_all_names(MID_POT)
		high_potential = get_all_names(HIGH_POT)
	return low_potential, mid_potential, high_potential

def get_all_names(official_names):
	drugs_dict = get_drugs_dict()
	all_names = set()
	for name in official_names:
		all_names |= set(drugs_dict[name])
	return all_names

def get_drugs_dict():
	# creating lookup table: 
	drugs_dict = {'cocaine': cocaine,
				'benzodiazepines': benzodiazepines,
				 'heroin': heroin,
				'ketamine': ketamine, 
				'lsd': lsd, 
				'mescaline': mescaline,
				'pcp': pcp, 
				'marijuana': marijuana,
				'psilocybin': psilocybin,
				'ecstasy': ecstasy, 
				'inhalants': inhalants, 
				'khat': khat, 
				'kratom': kratom, 
				'hashish': hashish, 
				'methamphetamine': methamphetamine,
				'over_counter': over_counter,
				'codeine': codeine,
				'fentanyl': fentanyl,
				'hydromorphone': hydromorphone,
				'meperidine': meperidine, 
				'methadone':methadone, 
				'morphine': morphine,
				'oxycodone': oxycodone, 
				'oxymorphone': oxymorphone, 
				'amphetamine': amphetamine, 
				'methylphenidate': methylphenidate,
				'alcohol': alcohol, 
				'naltrexone': naltrexone, 
				'buprenorphine': buprenorphine,
				'clonidine': clonidine, 
				'antidepressants': antidepressants,
				'tramadol': tramadol}
	return drugs_dict


def get_drugs_list():
	all_drugs = set()
	DRUGS_DICT = get_drugs_dict()
	for official_name in DRUGS_DICT:
		all_drugs |= (set([official_name]) | set(DRUGS_DICT[official_name]))

	return all_drugs


def get_support_groups():
	return ['12-step',
		  '12 step',
		  'Alcoholics Anonymous',
		  'AA',
		  'Heroin Anonymous',
		  'HA',
		  'Cocaine Anonymous',
		  'CA',
		  'Crystal Meth Anonymous',
		  'CMA',
		  'Narcotics Anonymous',
		  'NA',
		  'Secular Organizations for Sobriety',
		  'SOS',
		  'Rational Recovery',
		  'RR',
		  'Self Management and Recovery Training',
		  'SMART']

def get_drug_counts(texts):
	DRUGS_DICT = get_drugs_dict()
	counts = defaultdict(int)
	for text in texts: 
		for official_name in DRUGS_DICT.keys():
			count = 0
			# Compile a reg. exp.
			# drug_re = re.compile(r'{}'.format([]), flags=re.IGNORECASE)
			street_names = DRUGS_DICT[official_name]
			drug_re = re.compile(r'\b(?:%s)\b' % '|'.join([official_name]+street_names), flags=re.I)    
			counts[official_name] += len(list(drug_re.finditer(text)))
	return counts










==> figure_data_script/util_functions/prediction_model.py <==
import numpy as np
import pandas as pd
import re
import pickle
from datetime import datetime
from dateutil.relativedelta import relativedelta

def paragraph_vectors(doc2vec_model, texts, tokenized=False, alpha=0.1, steps=10):
    if not tokenized:
        texts = tokenize_texts(texts)
    return np.array([doc2vec_model.infer_vector(t, alpha=alpha, steps=steps) for t in texts])

def get_avg_vector(doc2vec_model, texts, min_vectors_to_avg=5, max_vectors_to_avg=20, perc_vectors_to_avg=0.2):
    num_texts = len(texts)
    if num_texts < min_vectors_to_avg:
        num_vectors_to_avg = num_texts 
    else:
        assert(perc_vectors_to_avg <= 1)
        num_vectors_to_avg = max(1, int(perc_vectors_to_avg*num_texts))
    if num_vectors_to_avg < min_vectors_to_avg:
        num_vectors_to_avg = min_vectors_to_avg
    
    if num_vectors_to_avg > max_vectors_to_avg:
        num_vectors_to_avg = max_vectors_to_avg
    
    permutation = np.random.permutation(len(texts))[:num_vectors_to_avg]
    text_sample = [texts[i] for i in permutation]
    vectors = paragraph_vectors(doc2vec_model, text_sample)
    avg_vector = vectors.mean(axis=0)
    return avg_vector

def split_data(X, Y, split_perc=.75):
    N = X.shape[0]
    n_train = int(split_perc*N)
    permutation = np.random.permutation(N)
    
    X_train = X[permutation[:n_train]]
    X_test = X[permutation[n_train:]]
    
    Y_train = Y[permutation[:n_train]]
    Y_test = Y[permutation[n_train:]]
    
    return X_train, X_test, Y_train, Y_test


def load_data(path='prediction_model/train_val_test'):
    with open(path, 'rb') as f:
        data = pickle.load(f)
    return data['X_train_names'], data['X_test_names'], data['Y_train'], data['Y_test']


# save 
def save_data(path='prediction_model/train_val_test'):
    data = {
        'X_train_names': X_train_names,
        'X_test_names': X_test_names,
        'Y_train': Y_train,
        'Y_test': Y_test
    }
    with open('prediction_model/train_val_test', 'wb') as f:
        pickle.dump(data, f)

def get_features(df, author_name):
    new_features = []
    author = df[df.author == author_name].sort_values(by='date')
    
    # Grab posts only from CASUAL group
    posts = list(author[author.subreddit.str.lower().isin(CASUAL_SUBREDDITS)].selftext)
    
    # Get Drug Counts
    drug_counts = get_drug_counts(posts)
    for drug_name in sorted(drug_counts.keys()):
        new_features.append(drug_counts[drug_name])
    
    # --------------- Get user-specific features ----------------------
    total_num_posts = len(posts)
    
    # Avg post velocity (# post / days)
#     date_start = author.iloc[0].date
#     date_end = author.iloc[-1].date
#     delta = date_end - date_start
#     avg_post_velocity = total_num_posts / (delta.days+1)
    
    # Avg post length
    total_length = len(' '.join(posts))
    avg_post_len = total_length / total_num_posts
    
    new_features.append(total_num_posts)
#     new_features.append(avg_post_velocity)
    new_features.append(avg_post_len)
    
    return np.array(new_features)



==> figure_data_script/util_functions/util_funcs.py <==
from collections import defaultdict
import csv
import pickle

from gensim.models import KeyedVectors
from nltk.tokenize import sent_tokenize
from nltk.tokenize import RegexpTokenizer

import re

########################################################################
########################### Data Processing ############################
########################################################################
def remove_low_freq_words(corpus, freq_thresh=10):
    # Store frequency of each Word
    from collections import defaultdict
    frequency = defaultdict(int)
    for doc in corpus:
        for token in doc:
            frequency[token] += 1

    # Filter titles
    new_corpus = []
    for doc in corpus:
        filtered_doc = [w.lower() for w in doc if frequency[w] > freq_thresh]
        new_corpus.append(filtered_doc)

    new_corpus = [doc for doc in new_corpus if doc]  # Removes empty lists
    return new_corpus

def to_sentences(texts):
    text_sentences = []
    for text in texts:
        text_sentences = text_sentences + sent_tokenize(text)
    print('# sentences: ',len(text_sentences))

    return text_sentences

def save_corpus_pickle(path, corpus):
    with open(path, 'wb') as f:
        pickle.dump(corpus, f)
        print('corpus saved.')

def load_corpus_pickle(path): 
    with open(path, 'rb') as f:
        corpus = pickle.load(f)
        print('corpus loaded.')
        return corpus

def save_corpus_csv(path, corpus):
    # Save cleaned corpus
    with open(path, "w") as output:
        writer = csv.writer(output, lineterminator='\n')
        writer.writerows(corpus)
        print('corpus saved.')

def load_corpus_csv(path):
    """
    Loads saved csv-format corpus at path.

    Output:
        corpus: list of documents.
    """

    with open(path, "r") as f:
        reader = csv.reader(f)
        corpus = list(reader)
    return corpus


########################################################################
########################### Corpus Functions ###########################
########################################################################
def count_frequency(docs, tokenized=True):
    frequency = defaultdict(int)
    tokenizer = RegexpTokenizer(r'\w+')
    for doc in docs:
        if not tokenized:
            doc = tokenizer.tokenize(doc)
        for token in doc:
            frequency[token] += 1
    return frequency


def get_count(docs, words):
    """
    Inputs:
        doc := list of documents (untokenized)
        words = list of words to count
        
    Outpus:
        count := total count of words in docs
    """
    
    assert(type(docs) == list)
    assert(type(words) == list)
    words_RE = re.compile(r'\b(%s)\b' % '|'.join(words), flags=re.IGNORECASE)
    count = 0
    for doc in docs:
        for m in words_RE.finditer(doc):
            count += 1
    return count


def search(corpus, tokenized=True, words=[], verbose=False, max_count=None):
    """
    Searches corpus for the words in "words". Returns dictionary containing
    document numbers where each word appears.
    """
    def print_found(): 
        for k, v in locations.items():
            print('found {} occurences of {}'.format(len(v), k))
    
    locations = defaultdict(list)
    tokenizer = RegexpTokenizer(r'\w+')
    for i, doc in enumerate(corpus):
        if not tokenized:
            doc = tokenizer.tokenize(doc)
        for token in doc:
            if token in words:
                locations[token].append(i)
                if max_count and len(locations[token]) >= max_count:
                    if verbose:
                        print_found()
                    return locations
                break 
    if verbose:
        print_found()
                
    return locations

########################################################################
############################# Clustering ###############################
########################################################################
addiction_seeds = set(['cravings', 'relapse', 'alcoholic', 'addict', 'dependent', 'addicted', 'addiction', 'help', 'advice'])

# Recovery / "Seekig Help"
recovery_seeds = set(['recovering', 'sober', 'therapy', 'support', 
                  'clean', 'rehab', 'aa', 'aa_meeting'])


seeds_dict = {#'pre_addiction': pre_addiction_seeds,
             'addiction': addiction_seeds,
             'recovery': recovery_seeds}

def get_addiction_seeds():
    return addiction_seeds

def get_recovery_seeds():
    return recovery_seeds

def get_cluster_members(kmeans, word):
    cluster_labels = kmeans.labels_
    idx = np.argwhere(np.array(words) == word)  # index of word
    k = cluster_labels[idx][0][0]  # cluster assignment of word
    members = np.argwhere(cluster_labels == k)  # all members of word's cluster
    return np.array(words)[members]


# Pre-Addiction
# pre_addiction_seeds = set(['nothing_wrong', 'moderation', 'try', 'tried', 'trying', 'start'])

# Addiction. # Notes: Drug names go here?
addiction_seeds = set(['cravings', 'relapse', 'alcoholic', 'addict', 'dependent', 'addicted', 'addiction', 'help', 'advice'])

# Recovery / "Seekig Help"
recovery_seeds = set(['recovering', 'sober', 'therapy', 'support', 
                  'clean', 'rehab', 'aa', 'aa_meeting'])


seeds_dict = {#'pre_addiction': pre_addiction_seeds,
             'addiction': addiction_seeds,
             'recovery': recovery_seeds}

def cluster_score(cluster_model, gensim_model, n_clusters, labels=None):
    # Psuedo-code:
    # Compare each cluster to each seed list
    #    - if cluster has no seed, score is 0 for that cluster
    #    - otherwise, calculate similarity between cluster and each
    #      seed list represented.
    
    """
        Inputs:
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            n_clusters: number of clusters in cluster_model
            labels: cluster assignments (optional).
        
        Outputs:
            final_score: cluster model score
    """
    
    final_score = 0.0
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    for i in range(n_clusters): 
        # Get members in cluster i
        member_indicies = np.argwhere(labels == i)
        member_words = words_arr[member_indicies].flatten()
        aspects_found = 0
        similarity = 0.
        for k, seeds in seeds_dict.items():
            if (set(seeds) & set(member_words)):
                aspects_found += 1
                similarity += gensim_model.wv.n_similarity(seeds, member_words)
        # Take average
        if aspects_found > 0: similarity /= aspects_found
        final_score += similarity
                      
    return final_score
        
    
def find_best_k(cluster_model_type, gensim_model, k_values, print_every=10):
    
    """
        Inputs:
            cluster_model_type: {'agg', 'gm' (gaussian mixture), 'kmeans'}
            gensim_model: gensim_model
            k_values: an iterable containing values of n_clusters
        
        Outputs:
            scores: list of scores corresponding to each k_value
    """
    
    scores = []
    word_vectors = gensim_model[gensim_model.wv.vocab]
    
    it = 0
    for k in k_values:
        cluster_model = None
        if cluster_model_type == 'agg':
            cluster_model = AgglomerativeClustering(n_clusters=k)
        elif cluster_model_type == 'gm':
            cluster_model = GaussianMixture(n_components=k)
        elif cluster_model_type == 'kmeans':
            cluster_model = KMeans(n_clusters=k)
        else:
            raise Exception('invalid cluster_model_type')
        
        cluster_model.fit(word_vectors)
        score = cluster_score(cluster_model, gensim_model, n_clusters=k)
        scores.append(score)
        
        if it % print_every == 0:
            print('Finisehd {} clusters, score: {}'.format(k, score))
        it += 1
        
    return scores


def assign_clusters(cluster_model, gensim_model, labels=None, n_clusters=None):
    """
        Inputs:
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            labels: cluster assignments.
            n_clusters: number of clusters in cluster_model
        
        Outputs:
            cluster_groups: Dictionary containing with format {'group_name' : clusters}
                            where 'group_name' is a string indicating the group (e.g. 'addiction')
                            and 'clusters' is a list of clusters (numbers) assigned to the group.
                            
            similarities_dict: Stores similarity scores between each cluster and each seed list. 
                               Lists are ordered by cluster number. E.g. similarities_dict['addiction'][i]
                               is the similarity score between cluster i and addiction seed_list
    """
    
    cluster_groups = {#'pre_addiction': pre_addiction_clusters,
                 'addiction': [],
                 'recovery': []}

    similarities_dict = {# 'pre_addiction': [],
                 'addiction': [],
                 'recovery': []}
    
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if n_clusters is None:
        n_clusters = cluster_model.n_clusters
    
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    
    for i in range(n_clusters):
        # Get members of cluster i
        member_indicies = np.argwhere(labels == i)
        member_words = words_arr[member_indicies].flatten()

        # Find the group that cluster i is most similar to based on group seeds
        max_sim = -1.
        most_sim_group = None
        for k, cluster_group in cluster_groups.items():
            group_seeds = seeds_dict[k]
            sim = gensim_model.wv.n_similarity(group_seeds, member_words)
            similarities_dict[k].append(sim)
            if sim > max_sim:
                max_sim = sim
                most_sim_group = k

        # Add cluster to a group
        cluster_groups[most_sim_group].append(i)
        
    return cluster_groups, similarities_dict


def cluster_table(group_name, cluster_model, gensim_model, top_n=10, max_words_per_cluster=4, labels=None, n_clusters=None):
    """
        Inputs:
            group_name: name of group. (e.g. 'addiction', 'recovery',...)
            cluster_model: e.g. kmeans, agglomerative, gaussian mix...
            gensim_model: gensim_model
            top_n: the top n clusters will appear in the table.
            labels: cluster assignments.
            n_clusters: number of clusters in cluster_model
        
        Outputs:
            A Dataframe with the top_n clusters and there corresponding top words
                            
    """
    
    words_arr = np.array(list(gensim_model.wv.vocab))
    word_vectors = gensim_model[gensim_model.wv.vocab]
    if labels is None:
        if hasattr(cluster_model, 'labels_'):
            labels = cluster_model.labels_
        else:
            labels = cluster_model.predict(word_vectors)
    
    cluster_groups, similarities_dict = assign_clusters(cluster_model, gensim_model, labels=labels, n_clusters=n_clusters)
    top_n_clusters = np.array(similarities_dict[group_name]).argsort()[::-1][:top_n]
    
    # top words for each top n cluster
    top_clusters = {'cluster #': top_n_clusters, 'top words': []}
    for c in top_n_clusters:
        word_sims = [] # To find top words for cluster c. Top words is based on similarty to seed list  
        words_in_cluster = words_arr[np.argwhere(labels == c)]
        for word in words_in_cluster:
            word_sims.append(gensim_model.n_similarity(seeds_dict[group_name], word))
        
        # Extract Top Words in Cluster c
        top_words_idx = sorted(range(len(word_sims)), key=lambda i: word_sims[i])[-max_words_per_cluster:]
        top_words = np.array(words_in_cluster).flatten()[top_words_idx]
        top_clusters['top words'].append(top_words)
        
    return pd.DataFrame(top_clusters)



